The Power of Mediation in an Extended El Farol Game

A mediator implements a correlated equilibrium when it proposes a strategy to each player confidentially such that the mediator's proposal is the best interest for every player to follow. In this paper, we present a mediator that implements the best correlated equilibrium for an extended El Farol game with symmetric players. The extended El Farol game we consider incorporates both negative and positive network effects. We study the degree to which this type of mediator can decrease the overall social cost. In particular, we give an exact characterization of Mediation Value (MV) and Enforcement Value (EV) for this game. MV is the ratio of the minimum social cost over all Nash equilibria to the minimum social cost over all mediators, and EV is the ratio of the minimum social cost over all mediators to the optimal social cost. This sort of exact characterization is uncommon for games with both kinds of network effects. An interesting outcome of our results is that both the MV and EV values can be unbounded for our game.

==> mathematica.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     41503,       1077]
NotebookOptionsPosition[     38338,        959]
NotebookOutlinePosition[     38694,        975]
CellTagsIndexPosition[     38651,        972]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["The Extended El-Farol Game", "Title",
 CellChangeTimes->{{3.583601380269086*^9, 3.583601394532114*^9}}],

Cell[CellGroupData[{

Cell["Setting the parameters:", "Section",
 CellChangeTimes->{{3.583764951750104*^9, 3.583764958537444*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"c", ":=", 
   RowBox[{"2", "+", "epsilon"}]}], ";", " ", 
  RowBox[{"s1", ":=", 
   FractionBox[
    RowBox[{"2", "+", "epsilon"}], 
    RowBox[{"1", "-", "epsilon"}]]}], ";", " ", 
  RowBox[{"s2", ":=", 
   FractionBox["1", "epsilon"]}], ";"}]], "Input",
 CellChangeTimes->{{3.583764963871305*^9, 3.5837649693717613`*^9}, {
  3.583765047023656*^9, 3.5837650637713137`*^9}, {3.583782531470273*^9, 
  3.583782533522623*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculate the simple variables:", "Section",
 CellChangeTimes->{{3.5836014076464653`*^9, 3.583601420470333*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "<", "c", "<", "s1"}], ";"}]], "Input",
 CellChangeTimes->{{3.583603456628084*^9, 3.58360345918711*^9}, 
   3.5837647507652197`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"s2", ">", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.583603464795837*^9, 3.583603466476663*^9}, 
   3.583764751938715*^9}],

Cell[CellGroupData[{

Cell["Calculate f(x):", "Subsection",
 CellChangeTimes->{{3.583601545750824*^9, 3.5836015521260157`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "x_", "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"c", "-", 
         RowBox[{"s1", "*", "x"}]}], ",", " ", 
        RowBox[{"0", "\[LessEqual]", " ", "x", "\[LessEqual]", " ", 
         RowBox[{"c", "/", "s1"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s2", "*", 
         RowBox[{"(", 
          RowBox[{"x", "-", 
           RowBox[{"c", "/", "s1"}]}], ")"}]}], ",", " ", 
        RowBox[{
         RowBox[{"c", "/", "s1"}], "\[LessEqual]", " ", "x", " ", 
         "\[LessEqual]", " ", "1"}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.583601565109374*^9, 3.583601573759881*^9}, {
   3.5836016185565643`*^9, 3.5836016554776707`*^9}, {3.5836017939269047`*^9, 
   3.583601841881421*^9}, {3.583601873348291*^9, 3.583601881651979*^9}, {
   3.58360266228413*^9, 3.583602663528286*^9}, 3.583764748736034*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculate lambda:", "Subsection",
 CellChangeTimes->{{3.583601430680251*^9, 3.583601455032735*^9}, 
   3.583601901316497*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"lambda0", ":=", 
   RowBox[{"c", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1", "/", "s1"}], " ", "+", " ", 
      RowBox[{"1", "/", "s2"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.583601699393005*^9, 3.58360171325028*^9}, 
   3.583764747143942*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"lambda", ":=", " ", 
   RowBox[{"lambda0", " ", "-", " ", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"lambda0", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "1"}], ")"}], "/", "s2"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.583601468510519*^9, 3.583601511862082*^9}, {
   3.583601680704482*^9, 3.583601688285729*^9}, {3.583601721835351*^9, 
   3.583601779950029*^9}, {3.583604710625022*^9, 3.583604711791391*^9}, {
   3.583604809206942*^9, 3.583604809450098*^9}, 3.5837647476453037`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculate x*:", "Subsection",
 CellChangeTimes->{{3.583601529990356*^9, 3.583601531868932*^9}, {
  3.5836018957164507`*^9, 3.583601896139306*^9}, {3.583601941381896*^9, 
  3.583601954782784*^9}, {3.583602484687111*^9, 3.583602487111335*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"xstar", ":=", " ", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"lambda", ",", " ", 
        RowBox[{
         RowBox[{"c", "/", "s1"}], "\[LessEqual]", " ", "lambda", " ", 
         "\[LessEqual]", " ", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"c", "/", "s1"}], ",", " ", 
        RowBox[{"lambda", " ", "<", " ", 
         RowBox[{"c", "/", "s1"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", " ", 
        RowBox[{"lambda", ">", "1"}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.583601927287163*^9, 3.583602023901153*^9}, 
   3.5837647576166143`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculate p:", "Subsection",
 CellChangeTimes->{{3.583602043957514*^9, 3.58360204612418*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"p", ":=", " ", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "xstar"}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"f", "[", "xstar", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "xstar"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"f", "[", "xstar", "]"}]}], ")"}]}], " ", "+", " ", "c", "-", 
     "1"}]]}], " ", ";"}]], "Input",
 CellChangeTimes->{{3.583602051294482*^9, 3.58360205298105*^9}, {
   3.583602091090314*^9, 3.5836022251602907`*^9}, {3.583602425589601*^9, 
   3.583602447374901*^9}, {3.583604354772045*^9, 3.583604362020657*^9}, 
   3.583764759741991*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculate y*:", "Subsection",
 CellChangeTimes->{{3.583602478248258*^9, 3.583602491038898*^9}, {
  3.5836025925747347`*^9, 3.583602593181452*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ystar0", ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], " ", "*", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"c", "/", "s1"}], " ", "+", " ", 
      RowBox[{"1", "/", "s2"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5836026000958967`*^9, 3.5836026288729143`*^9}, 
   3.583764760712669*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ystar", ":=", " ", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ystar0", ",", " ", 
        RowBox[{
         RowBox[{"c", "/", "s1"}], "\[LessEqual]", " ", "ystar0", " ", 
         "\[LessEqual]", " ", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"c", "/", "s1"}], ",", " ", 
        RowBox[{"ystar0", " ", "\[LessEqual]", "  ", 
         RowBox[{"c", "/", "s1"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", " ", 
        RowBox[{"ystar0", "\[GreaterEqual]", " ", "1"}]}], "}"}]}], "}"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.583602500545875*^9, 3.583602568605088*^9}, {
   3.583602634499189*^9, 3.5836026449296293`*^9}, {3.583604940152026*^9, 
   3.583604967559762*^9}, 3.5837647620709887`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculating the social costs:", "Section",
 CellChangeTimes->{{3.583602752808556*^9, 3.583602771688675*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"from", " ", "=", " ", "0"}], ";", " ", 
  RowBox[{"to", " ", "=", " ", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.583764773864114*^9, 3.583764796492642*^9}, {
  3.583772506240176*^9, 3.5837725122628193`*^9}}],

Cell[CellGroupData[{

Cell["Calculate the minimal social cost over all Nash Eq.:", "Subsection",
 CellChangeTimes->{{3.583602787267267*^9, 3.583602799114222*^9}, 
   3.583602939978331*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OptimalNash", ":=", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{"f", "[", "1", "]"}], ",", "1"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5836028125409327`*^9, 3.583602832309104*^9}, {
   3.5836028817217607`*^9, 3.583602919410809*^9}, {3.583602992728181*^9, 
   3.583603001926877*^9}, 3.583764764838252*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"nash", "=", "OptimalNash"}], ";"}]], "Input",
 CellChangeTimes->{{3.5836051033212557`*^9, 3.583605109497623*^9}, {
   3.5836051441720867`*^9, 3.583605146785947*^9}, 3.583764767046708*^9, {
   3.5837648049849367`*^9, 3.583764833721717*^9}, {3.5837654898826513`*^9, 
   3.583765491802333*^9}, {3.5837662543247433`*^9, 3.5837662550502462`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculate the optimal social cost:", "Subsection",
 CellChangeTimes->{{3.583602927403553*^9, 3.583602963748282*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OptimalSocialCost", " ", ":=", " ", 
   RowBox[{
    RowBox[{"ystar", "*", 
     RowBox[{"f", "[", "ystar", "]"}]}], "+", 
    RowBox[{"(", 
     RowBox[{"1", "-", "ystar"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.583603097086344*^9, 3.5836031367806892`*^9}, {
   3.583603214101749*^9, 3.583603240254107*^9}, {3.5836049041898117`*^9, 
   3.583604906859363*^9}, 3.5837648115555277`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"opt", "=", "OptimalSocialCost"}], ";"}]], "Input",
 CellChangeTimes->{{3.583604912159404*^9, 3.5836049194943132`*^9}, {
   3.583605054253315*^9, 3.58360505634074*^9}, 3.5837648355324383`*^9, {
   3.583765496674959*^9, 3.5837654973957863`*^9}, {3.583766246219124*^9, 
   3.58376624820957*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculate the optimal mediator:", "Subsection",
 CellChangeTimes->{{3.583603077892412*^9, 3.583603086859737*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"OptimalMediator", " ", ":=", " ", 
   RowBox[{"p", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", " ", "-", " ", "p"}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"xstar", "*", 
        RowBox[{"f", "[", "xstar", "]"}]}], "+", 
       RowBox[{"(", 
        RowBox[{"1", " ", "-", " ", "xstar"}], ")"}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.583602968582528*^9, 3.5836029781774483`*^9}, {
   3.5836030146037416`*^9, 3.583603035191185*^9}, {3.5836031039979486`*^9, 
   3.583603105325856*^9}, 3.5837662400805902`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"med", " ", "=", " ", "OptimalMediator"}], ";"}]], "Input",
 CellChangeTimes->{{3.583605073623081*^9, 3.583605077263571*^9}, 
   3.583764836740942*^9, {3.583765478353856*^9, 3.583765483443026*^9}, {
   3.583766231256386*^9, 3.583766236809145*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculate MV and EV:", "Section",
 CellChangeTimes->{{3.5836032546477413`*^9, 3.5836032606542883`*^9}}],

Cell[CellGroupData[{

Cell["Calculate MV:", "Subsection",
 CellChangeTimes->{{3.583603269352427*^9, 3.5836032737829227`*^9}}],

Cell[BoxData[
 RowBox[{"mv", ":=", " ", 
  FractionBox["OptimalNash", "OptimalMediator"]}]], "Input",
 CellChangeTimes->{{3.583603285721611*^9, 3.583603327717922*^9}, 
   3.583604218060548*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculate EV:", "Subsection",
 CellChangeTimes->{{3.583603337428564*^9, 3.5836033426673*^9}}],

Cell[BoxData[
 RowBox[{"ev", ":=", " ", 
  FractionBox["OptimalMediator", "OptimalSocialCost"]}]], "Input",
 CellChangeTimes->{{3.583603353921824*^9, 3.583603375374774*^9}, {
  3.5836052298100863`*^9, 3.583605237065185*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Other calculations:", "Section",
 CellChangeTimes->{{3.583603690442362*^9, 3.5836036942405167`*^9}}],

Cell[CellGroupData[{

Cell["Plot MV with respect to c:", "Subsection",
 CellChangeTimes->{{3.5836041198844557`*^9, 3.5836041273874702`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mvplot", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{"mv", ",", " ", 
    RowBox[{"{", 
     RowBox[{"epsilon", ",", " ", "from", ",", " ", "to"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.583604033511244*^9, 3.583604065512575*^9}, 
   3.583605184870776*^9, {3.5837648449396772`*^9, 3.5837648560796833`*^9}, {
   3.583765457833879*^9, 3.58376546307222*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVzHk81Psex/GxlMk+jEmW2yi6IVFJR3X6fBsde/dm0pGjZI/knIokp47E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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, 1.2000000000000002`},
  Method->{},
  PlotRange->{{0, 1}, {1.2898979551377474`, 6.724996757073452}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.5837652652095013`*^9, 3.583765643281733*^9, 
  3.5837658733601627`*^9, 3.583766259293947*^9, 3.583767277189242*^9, 
  3.5837725173565617`*^9, 3.583776328155448*^9, 3.583782538090016*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plot EV with respect to c:", "Subsection",
 CellChangeTimes->{{3.583604136733346*^9, 3.5836041391077423`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"evplot", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{"ev", ",", " ", 
    RowBox[{"{", 
     RowBox[{"epsilon", ",", " ", "from", ",", " ", "to"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.583604149319296*^9, 3.583604151685598*^9}, {
   3.583605189293952*^9, 3.583605189709537*^9}, 3.5837648545256042`*^9, {
   3.583765468817335*^9, 3.583765470793077*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVz3s0lAkYBvAhm7BLk8UOTR2kkopitVI9uq17ReO0TkIqK1vbZduk3VZT
iBA1c8RGJClZpnKpWVNZTbXbym0KE80wDRmXvm80M3L99ts/3vOe33mec97z
2kYdCt6nz2AwAun5f/vt62+pU4WsOyTIIiiKgsFG68NylhumNqc89Jyk4FqQ
k1fJ2oR0e7XwxCcK/i/b7+WzODjuIvPUkRR27B19eIm1F06x5Ryqh8Jb53Mb
M1jHsPPfhAhfMYVCi63J51mJaHYrthSmUuDOqlyUyuLjACtEb8CKwneh1wSk
uhhHfrGVhzhPw4TihnnPE6BXHdJqHT0Fh6AP/U/SqsBkuyx3rZhEXKMHcjRC
dKaf7limmYBVFVOmp/cYTCPhjamgCdQoNjY0ralHcfEjt7jycdTH5tuEDonB
EN3ke1mOQ7twrVn5wefwMMpO5V0cg/5Y2WwbhxcwW1Fyy9h4DO5UZM32igYs
rr06VnHpExoS3RqfLWnCrfK4RVL7T5ifNThW+qEZHW8aDXV3RzE4Kpe9dmnF
asnZCffAURQP1L4wvSABv7edl9Wrgyn7JqFUvoKxw4MH+kk6pO+vji5c0Abf
njTeJmcddF5lypiEdjgp25Ly2rQ4tlJcZfmkA1xmTcbr01rIK8RpLbZvEP9c
kCWaq8VE7Ksrjic7cfBCk9m6Gg2c1htOR9d2QRXb5vM3RwPvItvv71rJMO7v
yskd+Ig4doRdT5gc1sm7M7TnPmLpUIhJe2A35FLxBqslH2FuRs4Sj3fjycxa
XmLrCAweXxHY5/Wgw7fI2DJjBD+41UqN/BX4eV5ZSGbACMp8owof6RQYjubJ
ZlqOQDtoPbsv+x1WRplvK1KpUb3dewZ/kxJP73RKwh6rkeCTVFDVp4Svx9u0
tDw1bN/6dVxP6oWbXUu2zW9qrF6VyGet7MN9xkyfgkg1wuY1jelJ+mAh6jMZ
91ZD+yJDcZj7HveimyQaZzVyDMKPBS/oxyqpnVetjRrmsuoifXE/2kpPOdYY
qfHZKS7H44gKrX/UrRkZJcEoDRco5gxA2sZuaO8ncfR3Qcac+gEoGYIVfVIS
D51SZjF/HMTW+LBkbgMJpt/RpWdMh2C4Yf9Zw79IdC1rlsSLhiDmdD3jVZO4
cxULlOHDaJCWWAjLSOwSuDPZ08N4dzne/mkRidNJ17hdtz9gjn4B+TSXRHk/
+4ppAAGzySjl5EUSKflJkbItBG5sO7W7k/be4GGHiiACwfLVKiHtuSLRncAd
BMzZF76Ko30+c+ez9CgCZ+5b69RZJGLcc9XG8QQqbjNKVZkk7BK/9DEsIWAc
Y9HcnUFi+ptfv2i/RaB2nVduHW3p8LvWkjICqRbJBwppZ+2o3PXtXQKhAcEr
ImlTS4J/ShIRyGeedO1Op/9tybw6Q0Jgc3icpSKNxIPk0T2S1/T99JiEetp8
zwjH6x103ug6UkTb/8byqg0yApU5Pto9tP888fIfroqA4+zJw33nSWQv+zoz
aIhABG/L4ue0jyjyOLYEgffHd6pu0l4ccEBep6H7ZfyU/bQN9F4VZ40S0CwU
RvvR7q72jI0cp/PQlC1OtEWx151dpgisDZvG57QvzzfRUhQBfoCV53Aqif8A
Qo6IUA==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, 1.05},
  Method->{},
  PlotRange->{{0, 1}, {1.033673506569163, 1.999999938775513}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.5837652655505*^9, 3.583765643620591*^9, 
  3.5837658737269573`*^9, 3.58376625963552*^9, 3.583767277529518*^9, 
  3.583772517699046*^9, 3.5837763284981728`*^9, 3.583782538344369*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The limits of MV and EV:", "Section",
 CellChangeTimes->{{3.583607014484853*^9, 3.5836070217477417`*^9}}],

Cell[CellGroupData[{

Cell["The limit of MV with respect to c", "Subsection",
 CellChangeTimes->{{3.5836070873289747`*^9, 3.58360709994452*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{"mv", ",", " ", 
   RowBox[{"epsilon", "\[Rule]", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.583607114779319*^9, 3.583607170677712*^9}, {
  3.583607358834139*^9, 3.583607431749255*^9}, {3.583607616499548*^9, 
  3.583607631673937*^9}, {3.583608774593033*^9, 3.583608775527583*^9}, {
  3.583764871165391*^9, 3.583764872974482*^9}}],

Cell[BoxData["\[Infinity]"], "Output",
 CellChangeTimes->{3.5837652658091784`*^9, 3.5837656437968082`*^9, 
  3.583765873837635*^9, 3.5837662596979237`*^9, 3.5837672776154623`*^9, 
  3.583772517815844*^9, 3.58377632856328*^9, 3.583782538474408*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The limit of MV with respect to c", "Subsection",
 CellChangeTimes->{{3.583764909329742*^9, 3.583764915862462*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{"ev", ",", " ", 
   RowBox[{"epsilon", "\[Rule]", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.583764921633801*^9, 3.583764925367612*^9}}],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{3.583765265878933*^9, 3.5837656438968477`*^9, 
  3.5837658739063377`*^9, 3.583766259728722*^9, 3.583767277646572*^9, 
  3.583772517898625*^9, 3.583776328594528*^9, 3.583782538522276*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Overall Plots:", "Section",
 CellChangeTimes->{{3.583765386452979*^9, 3.583765389147735*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "nash", ",", " ", "med", ",", " ", "opt", ",", " ", "mv", ",", " ", 
     "ev"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "-", "epsilon"}], ",", " ", "from", ",", "to"}], "}"}], ",",
    " ", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", "Dotted"}], "]"}], ",", " ", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", "DotDashed"}], "]"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", 
        RowBox[{"Dashing", "[", 
         RowBox[{"{", 
          RowBox[{"0.15", ",", " ", "0.025"}], "}"}], "]"}]}], "]"}], ",", 
      " ", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", " ", "Thick"}], "]"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", "Dashed", ",", "  ", "Thick"}], "]"}]}], "}"}]}],
    ",", 
   RowBox[{"PlotLegends", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{
     "\"\<NE\>\"", ",", "\"\<MED\>\"", ",", "\"\<OPT\>\"", ",", "\"\<MV\>\"", 
      ",", "\"\<EV\>\""}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "5"}], "}"}]}], ",", " ", 
   RowBox[{"AxesLabel", "\[Rule]", " ", 
    RowBox[{"{", "\"\<c/s1\>\"", "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0FtIkwEAxfFV66Els8sEFV0zVkYI1ax0D0lZsOZliCJYU1hFWhEFYxV0
0bla1IQa2NhDtpU26EFWywYlmIFlsyvNPczSQcN1pYhlaX5T2v97OPyeDhxO
wf7jtQcXSiSS9emgukhhPdf3bYej6p0N7yXcXuwcNvTieOHTfrze3vcalVmB
UYyoPozhsWBVHN+47J/wbGr2J16p3/QH+7Vzs2hSNElb05bsc2VggzK4EiUp
RTYm4s05WGHQrsVwtEeLjWOebSidmSsTe7tdeiwuj1RjfsVjI2oOqywYvbPA
hid/K0RHKt0O7GrL68TQq+1evKG3BNBTtncS87Zkfhb3bPUlMXZVM43j018t
1rTywZun0Pmi4CJaw3VO3Bxv6sYDMv1dNPouRbB8aCCGjzp+JPDIMkH0kDL4
C/26WwJG5zMXtfN70rkUZRpzLjqWn1DhcE3PHgy6A6INOvNRrA1/FO1arLRi
2/dnortSpW8xOtoRRoNsZgpbheRfvLZxYh6FFrXUljbH2yjHDH9AhXLf6jWo
9nUXorkkvAEfVg7uxPvrYvUX0q6ayjKi+nSxCYXzJtEVRY5mDJVOtqA1FXqC
nprLQ6jLrwvhA3/1CJ6x336P2Uu+TGDuwPN/dv7pfSn6H8NedHY=
  "]],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{}, {}, {
       GrayLevel[0], 
       Dashing[{0, Small}], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGAwBWIQ7ZX64uKBl6F2DGDwwX6BqH9bl2SLPYzfyLFZvVNy
CpwfEblw/YePS+B87v+NMe5y6+F81cB3Lw53b4Hzy89Z2s/4shPOF98ieI+R
cT+cv+2R85nzNofg/ENZc6Uj3xyB87+q2fKvzT0O5zP9XC0grXoKzjf7n7At
eN0ZOP9Mi8m5Y1rn4Xz5Ca9/rnx3Ac5//f3+vasGl+D8Ja92n+Lruwzn88ku
f//kyRU4vydza9oClWtw/jeH1U8y6q/D+SVGR7aIHb4B599fd6T7ouItOP93
1pXZmlW34XxtR/Z/abvvwPnuixTTN4rfQ4SXbLzSw5j7cD6EfgDn67wJ5b7u
i+AL83/gOPILwWfZP3u98pyHcH62ye6bnN6P4PzVnkkL9n1D8L++lhJ4Nu0x
nL812J15issTOL/eo3X+lmcIvuJdrxuLW5/C+VbmLVMkjZ7B+TFy538yXkbw
v57qfVTQ+BzOn8ESVxKk8gLh/ntbFzEdQfBZaxtDLAtfIvy/Mm79I6FXcH7R
rPW9QocQ/L3aHRyCea/hfEGvIp0mvjdw/h3dC5cr9yD4G+bZqzyJewvnx643
E5T9h+A3tC5svLPqHZy/9oXsbD6f93C+UouIB/syBH+6PPfX//8RfAAqAxPW

        "]]}, {
       GrayLevel[0], 
       Dashing[{0, Small, Small, Small}], 
       LineBox[CompressedData["
1:eJwdxw041AcAx3FkKCMvla526nTVOOUlab3+0C2vaV4avZAVdlMaskeppsOV
qdAmMRSxNsldDT3ymkuS3ZGXOhXnnLvzP29/bWRkbrf9nuf7/J4P7ei3vmFa
Ghoa3ur+e48wouOxcv+uLHl982Nl2C7t3Sui+ikOWJA/Xs02Y2LTrey8cgoT
B037tWeW+MNTKPo9n+IPaRwnjWEUioDQ6bofKaHY09QSWK0Tiz6bS7uvUmJh
NjUepT+ZhIKl+y6mUpJhxzAQov0nsPXK1/9AyYQ3I9eBf6kIgQcKeRPvitEb
32svbCyHvop92NWch+KJKGZNVi3W+owTTy5XQGf1WWd6BB9xbVuRPfkIdk6C
spP3mmFWYSzW1GxAvVuBxP10Kx5Kdwvad/DBD15vepnVBn5E/soDo03gSm9Q
rxt2YGrdzsVlkc/guqXIllnVCa2ZUqOVa1tBzxPH2H3XDUdVyEM/rgBJzw/O
Ouq8giDZoa3Zqh2Sp/mhqkQRVmWMzJSMv0CISeAYy/Q1Rqb7xS9tO5G8n/X3
3Pk3KB6uaTVM64K1FXen4sNbGFJ/JWWybsQyj+lEsvpw5ZvK8AL6Kzj86fLx
s3Ix3juVylgJIth7T3RuWihBrH1TxbInPXCLLWVXFUnQz2263EF7A+HGYbOS
nQP4ENGdaxn/Fn/R9y1/1TIAhrPufHhNL07ueE5zcpbC9Tbt6wdmYnjwJ5u5
1VLEUY9YDBzuh2y+jxFOH4TG/5OgOeNc+uovB2E9ul9ftFeCkEejzCzOIEwX
T+g1zUpQ+4XgaQIxCO2GXN6avAFE5egKnSDDcYea1ws9pTDU3KzVekOGUvej
BfXvpaDGjXDuKGWYGllhpMgaxOz17ASJnRyVfq4LMpkyyONb3E3PyZHgxrlV
oZCB6lOjaqqTg9bn0VPEkaM1sFC+5IMc27YkZ1LsFZgLX9PJ2qbAYfP2Gc0u
BXhRzqMVMQpMtV6VRrGHwLVpZA7fUyBbOzjWl04gPLjBVShRwFRceVurSe1p
PW6S8RA+Os/23xqthPbS9qTlzCFolATzpCbD+N7rbJdP9BBifuZdNeEPI0Ec
nbq3YAh1jBQ945MjsNq4LiRRMARjjxjrRMNR9L84wbOYHELvhhddZ2pH4ZX2
aOEpKoH7N0GXBY8h5ZLoqzQXAkE8R2Pq/BiCchICisIIXOAUsnvvjmP47LSJ
fyqBMoKaa+hFwo1vfjewlEBKPidE7E3CwBEcpdqhvmNruT4kVlhae8TfI/BJ
be39vQEkzDdfuJZbRiA1/VDzlaMkxLTCZX08AizHnHeLzpCwHXBRHaogYJG8
xE33DokOo6xI9zoC85+dMxD9RqLEw/KKSO3XY4Odd0pJ3LZnXA+rJ5ARUB60
5wGJOiItnN1AQGXle4pTS0InJ0S3qpFAb0f6zQVdJPz8zn9OayZQdXH6WNdL
EsfmPA24amduP2JZ1EMic3FPw7ZnBDx/2VjhIibROLZd7tdCoPq08DlbScL9
YrUdp5VA1obN6T6jJBalzO0z/oNAtDTPn0aSiGywOJCv9qdeJ/ofT5LYtNzG
ulJAQFuzuzhjmsTxN+bvnYQEJJXbI0JmSShNdUoFatdGFNnY/kMi6JrSI7CN
wI1V+lMqFYkpatvLQbX/BY1afiw=
        "]]}, {
       GrayLevel[0], 
       Dashing[{0.15, 0.025}], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGBQAGIQ7ZX64uKBl6F2QOYlEM3iLFVwX9LEnsEBQhvPnzFn
s6SLPcMCCO199vqmuZIh9szHIHR4yve9kyRT7Bmg9F39dudeyRJ7BgMIvUDU
v61LssW+AUo3cmxW75ScYt8ApSMiF67/8HGJfQKU5v7fGOMut95eAEqrBr57
cbh7i70GlC4/Z2k/48tO+wooLb5F8B4j4357CSi97ZHzmfM2h+xXQelDWXOl
I98csT8Apb+q2fKvzT1u/xxKM/1cLSCtesqeAUqb/U/YFrzujL0FlD7TYnLu
mNZ5OC0/4fXPle8u2CtA6dff79+7anDJ/g2UXvJq9ym+vstwmk92+fsnT67A
6Z7MrWkLVK7B6W8Oq59k1F+H0yVGR7aIHb4Bp++vO9J9UfGW/QMo/TvrymzN
qtv2jNkQWtuR/V/a7jv2OlDafZFi+kbxe/YeULpcNl7pYcx9+woobW9yrf3Y
r/v2DlAaAOAR/WY=
        "]], 
       LineBox[CompressedData["
1:eJwVyn0s1HEAx3GH1oPQldYildKmcKwikX1WqTxdrevBmofqPNQwQrsYlbO7
Hkj8YSkhdaWwQliqI5Upeu4YysO5h9/Xw7mvlodcuK4/Pvvstb3t+PG8SGMj
IyOOYf/fSXPErJMrx57nHtHhgXIssxxb0KyTwyyrKDtQI4fpq9uV6wsH8Hb4
wWKBYAAxW192LwxQ4NTyLRFJLAUq/PgljZMKfOO4um1MV2BixHoJc0OJ8f7W
jEtaBeoO7TPJ81HBPPhHZkaYEhd9xXdqGRVCfnd4pTUpYdfr3yURq+EeEeVE
rVXw3CbKW7mZgfJN1Y7gc4Zu9ZdployBDxdT5e9VmGjLVpwREhQUSfoZGzVu
moad5dkPItnEofpkpBrL+uruGTcPItWyVPC6TI1554WHtycMwXpQEGo3poZR
WVilYukwGB+Wo4jDILGgMnvpm2F4x3TbfIxj0OB4ZQE7bgSf24qPtZYzYPsn
OmVYaOBhyrVwkDPocf4qS5Fq4C+esYlcQVBVDHtV2CiK+3jCR74EoZXubNu5
UfxJlS7RCgjSxXeFPeVafBCVxRs/JHg8aHvbIpCidFEci/Wd4EqR+ETfform
dj+LBoMjeKMbnhykyFzDn06WEaySSqu4QRS6nNjosXaCzJzglmt8ipA8pr63
k+C0+61fi1IoPAN4lk97CdaJrHznl1Lw96XIdw4RzHmkmXc+ohCF726ZNrh7
VPm9tIKivCIqq3qYIDeoJnRvNUVtxs+atRoC/SZeklhKMfLrzIVZLUHPt5xi
ExmFua6DVT1OUH9pKlzWQeHOxUDUBEGe1/GNki4K17NZJasmCQIecGp39VHE
e2sbL08RvEj+1Cocooiy+pAaoiO44eyWc1BDcTrRI5j9lyBBUXjYjlJsP/rR
usVgh8DY/qZximcHrnq6zBKYstrv505ReHHeFigNltd5RZ/QGXr7PT/z5wik
0RIX11mKxusrZgL0BPlrzCb0egrVu12zeoP/AZD4iOI=
        "]]}, {
       GrayLevel[0], 
       Thickness[Large], 
       LineBox[CompressedData["
1:eJwdzHs41PkCBvBxKZP7uG1lrVH05La6yC51er9NndzPqUkrpxJyTe1WbCtb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        "]]}, {
       GrayLevel[0], 
       Thickness[Large], 
       Dashing[{Small, Small}], 
       LineBox[CompressedData["
1:eJwVz3s0lAkYBvAhm7BLk8UOTR2kkopitVI9uq17ReO0TkIqK1vbZduk3VZT
iBA1c8RGJClZpnKpWVNZTbXbym0KE80wDRmXvm80M3L99ts/3vOe33mec97z
2kYdCt6nz2AwAun5f/vt62+pU4WsOyTIIiiKgsFG68NylhumNqc89Jyk4FqQ
k1fJ2oR0e7XwxCcK/i/b7+WzODjuIvPUkRR27B19eIm1F06x5Ryqh8Jb53Mb
M1jHsPPfhAhfMYVCi63J51mJaHYrthSmUuDOqlyUyuLjACtEb8CKwneh1wSk
uhhHfrGVhzhPw4TihnnPE6BXHdJqHT0Fh6AP/U/SqsBkuyx3rZhEXKMHcjRC
dKaf7limmYBVFVOmp/cYTCPhjamgCdQoNjY0ralHcfEjt7jycdTH5tuEDonB
EN3ke1mOQ7twrVn5wefwMMpO5V0cg/5Y2WwbhxcwW1Fyy9h4DO5UZM32igYs
rr06VnHpExoS3RqfLWnCrfK4RVL7T5ifNThW+qEZHW8aDXV3RzE4Kpe9dmnF
asnZCffAURQP1L4wvSABv7edl9Wrgyn7JqFUvoKxw4MH+kk6pO+vji5c0Abf
njTeJmcddF5lypiEdjgp25Ly2rQ4tlJcZfmkA1xmTcbr01rIK8RpLbZvEP9c
kCWaq8VE7Ksrjic7cfBCk9m6Gg2c1htOR9d2QRXb5vM3RwPvItvv71rJMO7v
yskd+Ig4doRdT5gc1sm7M7TnPmLpUIhJe2A35FLxBqslH2FuRs4Sj3fjycxa
XmLrCAweXxHY5/Wgw7fI2DJjBD+41UqN/BX4eV5ZSGbACMp8owof6RQYjubJ
ZlqOQDtoPbsv+x1WRplvK1KpUb3dewZ/kxJP73RKwh6rkeCTVFDVp4Svx9u0
tDw1bN/6dVxP6oWbXUu2zW9qrF6VyGet7MN9xkyfgkg1wuY1jelJ+mAh6jMZ
91ZD+yJDcZj7HveimyQaZzVyDMKPBS/oxyqpnVetjRrmsuoifXE/2kpPOdYY
qfHZKS7H44gKrX/UrRkZJcEoDRco5gxA2sZuaO8ncfR3Qcac+gEoGYIVfVIS
D51SZjF/HMTW+LBkbgMJpt/RpWdMh2C4Yf9Zw79IdC1rlsSLhiDmdD3jVZO4
cxULlOHDaJCWWAjLSOwSuDPZ08N4dzne/mkRidNJ17hdtz9gjn4B+TSXRHk/
+4ppAAGzySjl5EUSKflJkbItBG5sO7W7k/be4GGHiiACwfLVKiHtuSLRncAd
BMzZF76Ko30+c+ez9CgCZ+5b69RZJGLcc9XG8QQqbjNKVZkk7BK/9DEsIWAc
Y9HcnUFi+ptfv2i/RaB2nVduHW3p8LvWkjICqRbJBwppZ+2o3PXtXQKhAcEr
ImlTS4J/ShIRyGeedO1Op/9tybw6Q0Jgc3icpSKNxIPk0T2S1/T99JiEetp8
zwjH6x103ug6UkTb/8byqg0yApU5Pto9tP888fIfroqA4+zJw33nSWQv+zoz
aIhABG/L4ue0jyjyOLYEgffHd6pu0l4ccEBep6H7ZfyU/bQN9F4VZ40S0CwU
RvvR7q72jI0cp/PQlC1OtEWx151dpgisDZvG57QvzzfRUhQBfoCV53Aqif8A
Qo6IUA==
        "]]}, {}}, {{}, {}, {}, {}, {}, {}, {}}}, AspectRatio -> 
    NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> True, 
    AxesLabel -> {
      FormBox["\"c/s1\"", TraditionalForm], None}, AxesOrigin -> {0, 0}, 
    Method -> {}, PlotRange -> {{0, 1}, {0, 5}}, PlotRangeClipping -> True, 
    PlotRangePadding -> {
      Scaled[0.02], Automatic}],
   TemplateBox[{"\"NE\"", "\"MED\"", "\"OPT\"", "\"MV\"", "\"EV\""}, 
    "LineLegend", DisplayFunction -> (StyleBox[
      StyleBox[
       PaneBox[
        TagBox[
         GridBox[{{
            TagBox[
             GridBox[{{
                GraphicsBox[{{
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    GrayLevel[0], 
                    Dashing[{0, Small}]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    GrayLevel[0], 
                    Dashing[{0, Small}]], {}}}, AspectRatio -> Full, 
                 ImageSize -> {20, 10}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                GraphicsBox[{{
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    GrayLevel[0], 
                    Dashing[{0, Small, Small, Small}]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    GrayLevel[0], 
                    Dashing[{0, Small, Small, Small}]], {}}}, AspectRatio -> 
                 Full, ImageSize -> {20, 10}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                GraphicsBox[{{
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    GrayLevel[0], 
                    Dashing[{0.15, 0.025}]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    GrayLevel[0], 
                    Dashing[{0.15, 0.025}]], {}}}, AspectRatio -> Full, 
                 ImageSize -> {20, 10}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                GraphicsBox[{{
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    GrayLevel[0], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    GrayLevel[0], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                 ImageSize -> {20, 10}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                GraphicsBox[{{
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    GrayLevel[0], 
                    Dashing[{Small, Small}], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    GrayLevel[0], 
                    Dashing[{Small, Small}], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                 ImageSize -> {20, 10}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}}, 
              GridBoxAlignment -> {
               "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
              AutoDelete -> False, 
              GridBoxDividers -> {
               "Columns" -> {{False}}, "Rows" -> {{False}}}, 
              GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
              GridBoxSpacings -> {"Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], 
             "Grid"]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
          AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], "Grid"], 
        Alignment -> Left, AppearanceElements -> None, 
        ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"], 
       LineIndent -> 0, StripOnInput -> False], {FontFamily -> "Times"}, 
      Background -> Automatic, StripOnInput -> False]& ), Editable -> True, 
    InterpretationFunction :> (RowBox[{"LineLegend", "[", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"GrayLevel", "[", "0", "]"}], ",", 
                 RowBox[{"Dashing", "[", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}]}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"GrayLevel", "[", "0", "]"}], ",", 
                 RowBox[{"Dashing", "[", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "Small", ",", "Small", ",", "Small"}], 
                    "}"}], "]"}]}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"GrayLevel", "[", "0", "]"}], ",", 
                 RowBox[{"Dashing", "[", 
                   RowBox[{"{", 
                    RowBox[{"0.15`", ",", "0.025`"}], "}"}], "]"}]}], "]"}], 
             ",", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"GrayLevel", "[", "0", "]"}], ",", 
                 RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"GrayLevel", "[", "0", "]"}], ",", 
                 RowBox[{"Dashing", "[", 
                   RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                 RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
           RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], ",", 
         RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.583779649141045*^9, {3.583779685090809*^9, 3.58377975304423*^9}, 
   3.583779806194377*^9, 3.583780382890346*^9, {3.5837804208867188`*^9, 
   3.58378045709514*^9}, {3.583780571343985*^9, 3.5837805939167747`*^9}, 
   3.583782539392002*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{814, 777},
WindowMargins->{{366, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (January 25, \
2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 109, 1, 92, "Title"],
Cell[CellGroupData[{
Cell[713, 27, 108, 1, 80, "Section"],
Cell[824, 30, 458, 12, 51, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1319, 47, 118, 1, 80, "Section"],
Cell[1440, 50, 171, 4, 28, "Input"],
Cell[1614, 56, 160, 4, 28, "Input"],
Cell[CellGroupData[{
Cell[1799, 64, 105, 1, 44, "Subsection"],
Cell[1907, 67, 1001, 26, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2945, 98, 131, 2, 44, "Subsection"],
Cell[3079, 102, 306, 9, 28, "Input"],
Cell[3388, 113, 557, 13, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3982, 131, 247, 3, 44, "Subsection"],
Cell[4232, 136, 718, 21, 46, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4987, 162, 99, 1, 44, "Subsection"],
Cell[5089, 165, 740, 21, 51, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5866, 191, 152, 2, 44, "Subsection"],
Cell[6021, 195, 371, 11, 28, "Input"],
Cell[6395, 208, 849, 22, 46, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[7293, 236, 114, 1, 80, "Section"],
Cell[7410, 239, 246, 5, 28, "Input"],
Cell[CellGroupData[{
Cell[7681, 248, 166, 2, 44, "Subsection"],
Cell[7850, 252, 357, 8, 28, "Input"],
Cell[8210, 262, 376, 6, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8623, 273, 122, 1, 44, "Subsection"],
Cell[8748, 276, 431, 10, 28, "Input"],
Cell[9182, 288, 327, 6, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9546, 299, 119, 1, 44, "Subsection"],
Cell[9668, 302, 597, 16, 28, "Input"],
Cell[10268, 320, 281, 5, 28, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[10598, 331, 109, 1, 80, "Section"],
Cell[CellGroupData[{
Cell[10732, 336, 103, 1, 44, "Subsection"],
Cell[10838, 339, 193, 4, 51, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11068, 348, 99, 1, 44, "Subsection"],
Cell[11170, 351, 224, 4, 51, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[11443, 361, 106, 1, 80, "Section"],
Cell[CellGroupData[{
Cell[11574, 366, 118, 1, 44, "Subsection"],
Cell[CellGroupData[{
Cell[11717, 371, 391, 9, 28, "Input"],
Cell[12111, 382, 3195, 59, 249, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[15355, 447, 116, 1, 44, "Subsection"],
Cell[CellGroupData[{
Cell[15496, 452, 390, 9, 28, "Input"],
Cell[15889, 463, 2262, 44, 238, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[18212, 514, 111, 1, 80, "Section"],
Cell[CellGroupData[{
Cell[18348, 519, 122, 1, 44, "Subsection"],
Cell[CellGroupData[{
Cell[18495, 524, 382, 7, 28, "Input"],
Cell[18880, 533, 247, 3, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[19176, 542, 121, 1, 44, "Subsection"],
Cell[CellGroupData[{
Cell[19322, 547, 189, 4, 28, "Input"],
Cell[19514, 553, 234, 3, 28, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[19809, 563, 99, 1, 80, "Section"],
Cell[CellGroupData[{
Cell[19933, 568, 2073, 51, 97, "Input"],
Cell[22009, 621, 16289, 333, 242, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

